How optimal control of polar sea-ice depends on its tipping points

Several Earth system components are at a high risk of undergoing rapid and irreversible qualitative changes or `tipping', due to increasing climate warming. Potential tipping elements include Arctic sea-ice, Atlantic meridional overturning circulation, and tropical coral reefs. Amidst such immediate concerns, it has become necessary to investigate the feasibility of arresting or even reversing the crossing of tipping thresholds using feedback control. In this paper, we study the control of an idealized diffusive energy balance model (EBM) for the Earth's climate; this model has two tipping points due to strong co-albedo feedback. One of these tipping points is a `small icecap' instability responsible for a rapid transition to an ice-free climate state under increasing greenhouse gas (GHG) forcing. We develop an optimal control strategy for the EBM under different climate forcing scenarios with the goal of reversing sea ice loss while minimizing costs. We find that effective control is achievable for such a system, but the cost of reversing sea-ice loss nearly quadruples for an initial state that has just tipped as compared to a state before reaching the tipping point. We also show that thermal inertia may delay tipping leading to an overshoot of the critical GHG forcing threshold. This may offer a short intervention window (overshoot window) during which the control required to reverse sea-ice loss only scales linearly with intervention time. While systems with larger system inertia may have longer overshoot windows, this increased elbow room comes with a steeper rise in the requisite control once the intervention is delayed past this window. Additionally, we find that the requisite control to restore sea-ice is localized in the polar region.

==> figs/exact_u.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Feb 16 09:33:06 2024

@author: pkooloth
"""

import numpy as np
import time
import matplotlib.pyplot as plt
from numpy.random import default_rng

plt.rcParams.update({'font.size': 14})
plt.rcParams['axes.autolimit_mode'] = 'round_numbers'

x = np.loadtxt('x.out')

solar_const = 1332/4
del_sol = 0.482/2

T = np.loadtxt('T1.out')

alpha = 0.62 - 0.3*(1 + np.exp(-10*(T+10)))**(-1)

Q =solar_const*(1+del_sol*(1-3*(x**2)))

u = 3.5/Q

plt.plot(np.arcsin(x)*180/np.pi,u)
plt.title('Spatial profile of exact control')
plt.ylabel(r'u')
plt.xlabel(r'latitude')
#plt.ylim((8.5,10))
plt.xlim((0,90))
plt.savefig('u_exact.png', dpi=300, bbox_inches="tight")
plt.show()
